Revitalising the Single Batch Environment: A 'Quest' to Achieve Fairness and Efficiency

In the realm of computer systems, efficient utilisation of the CPU (Central Processing Unit) has always been a paramount concern. Researchers and engineers have long sought ways to optimise process execution on the CPU, leading to the emergence of CPU scheduling as a field of study. This research proposes a novel algorithm for batch processing that operates on a preemptive model, dynamically assigning priorities based on a robust ratio, employing a dynamic time slice, and utilising periodic sorting technique to achieve fairness. By engineering this responsive and fair model, the proposed algorithm strikes a delicate balance between efficiency and fairness, providing an optimised solution for batch scheduling while ensuring system responsiveness.

==> res/batch.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "id": "Hj1Wut8loRjW"
   },
   "outputs": [],
   "source": [
    "import random\n",
    "from math import floor\n",
    "from typing import List\n",
    "\n",
    "\n",
    "import math\n",
    "from sortedcontainers import SortedKeyList\n",
    "from tabulate import tabulate\n",
    "from math import floor, ceil\n",
    "from statistics import mean, median\n",
    "\n",
    "\n",
    "from sortedcontainers import SortedKeyList\n",
    "from tabulate import tabulate\n",
    "\n",
    "\n",
    "import random\n",
    "from math import floor\n",
    "from typing import List\n",
    "\n",
    "from sortedcontainers import SortedKeyList\n",
    "from tabulate import tabulate\n",
    "\n",
    "def cfs_schedule(tasks: List[dict], quantum: int):\n",
    "    \"\"\"\n",
    "    Schedule tasks according to CFS algorithm and set waiting, turnaround, and response times.\n",
    "    \"\"\"\n",
    "\n",
    "    get_vruntime = lambda task: task[\"vruntime\"]\n",
    "    get_nice = lambda task: task[\"nice\"]\n",
    "\n",
    "    tasks_sorted = SortedKeyList(key=get_vruntime)\n",
    "    tasks_sorted.add(tasks[0])\n",
    "    end = 1\n",
    "    timer = tasks[0][\"arrival_time\"]\n",
    "    min_vruntime = 0\n",
    "\n",
    "    while (num := len(tasks_sorted)) > 0:\n",
    "        # Add tasks that have arrived after the previous iteration\n",
    "        for task in tasks[end:]:\n",
    "            if task[\"arrival_time\"] <= timer:\n",
    "                task[\"waiting_time\"] = timer - task[\"arrival_time\"]\n",
    "                task[\"turnaround_time\"] = task[\"waiting_time\"]\n",
    "                task[\"vruntime\"] = min_vruntime\n",
    "                tasks_sorted.add(task)\n",
    "                num += 1\n",
    "                end += 1\n",
    "\n",
    "        timeslice = floor(quantum / num)  # Dynamic timeslice\n",
    "        min_task = tasks_sorted[0]\n",
    "\n",
    "        # Time remaining for the smallest task\n",
    "        t_rem = min_task[\"burst_time\"] - min_task[\"exec_time\"]\n",
    "\n",
    "        # Time of execution of the smallest task\n",
    "        time = min([timeslice, t_rem])\n",
    "        min_vruntime = get_vruntime(min_task)\n",
    "        min_nice = get_nice(min_task)\n",
    "\n",
    "        # Execute process\n",
    "        vruntime = min_vruntime + time * min_nice\n",
    "        min_task[\"exec_time\"] += time\n",
    "        min_task[\"turnaround_time\"] += time\n",
    "        if min_task[\"exec_time\"] == time:\n",
    "            min_task[\"response_time\"] = timer\n",
    "        timer += time\n",
    "\n",
    "        # Increment waiting and turnaround time of all other processes\n",
    "        for i in range(1, num):\n",
    "            tasks_sorted[i][\"waiting_time\"] += time\n",
    "            tasks_sorted[i][\"turnaround_time\"] += time\n",
    "\n",
    "        # Remove from the sorted list and update vruntime\n",
    "        task = tasks_sorted.pop(0)\n",
    "        task[\"vruntime\"] = vruntime\n",
    "\n",
    "        # Insert only if execution time is left\n",
    "        if min_task[\"exec_time\"] < min_task[\"burst_time\"]:\n",
    "            tasks_sorted.add(task)\n",
    "\n",
    "\n",
    "def find_avg_time(tasks: List[dict]):\n",
    "    \"\"\"\n",
    "    Find average waiting, turnaround, and response times.\n",
    "    \"\"\"\n",
    "\n",
    "    waiting_times = []\n",
    "    turnaround_times = []\n",
    "    response_times = []\n",
    "    num = len(tasks)\n",
    "\n",
    "    for task in tasks:\n",
    "        waiting_times.append(task[\"waiting_time\"])\n",
    "        turnaround_times.append(task[\"turnaround_time\"])\n",
    "        response_times.append(task[\"response_time\"] - task[\"arrival_time\"] if 'response_time' in task else 0)\n",
    "\n",
    "    avg_waiting_time = sum(waiting_times) / num\n",
    "    avg_turnaround_time = sum(turnaround_times) / num\n",
    "    avg_response_time = sum(response_times) / num\n",
    "\n",
    "    return avg_waiting_time, avg_turnaround_time, avg_response_time\n",
    "\n",
    "\n",
    "def reset_tasks(tasks: List[dict]):\n",
    "    \"\"\"\n",
    "    Reset task execution details.\n",
    "    \"\"\"\n",
    "\n",
    "    for task in tasks:\n",
    "        task[\"vruntime\"] = 0\n",
    "        task[\"exec_time\"] = 0\n",
    "        task[\"waiting_time\"] = 0\n",
    "        task[\"turnaround_time\"] = 0\n",
    "\n",
    "\n",
    "def run_cfs_with_burst_times(burst_times: List[int]):\n",
    "    \"\"\"\n",
    "    Run CFS scheduling algorithm with the given burst times and quantum, and return the average waiting,\n",
    "    turnaround, and response times.\n",
    "    \"\"\"\n",
    "\n",
    "    N = len(burst_times)\n",
    "    TASKS = []\n",
    "\n",
    "    for i in range(N):\n",
    "        TASKS.append(\n",
    "            {\n",
    "                \"pid\": i + 1,\n",
    "                \"arrival_time\": 0,\n",
    "                \"burst_time\": burst_times[i],\n",
    "                \"nice\": 0,\n",
    "                \"vruntime\": 0,\n",
    "                \"exec_time\": 0,\n",
    "                \"waiting_time\": 0,\n",
    "                \"turnaround_time\": 0,\n",
    "            }\n",
    "        )\n",
    "\n",
    "    TASKS_SORTED = SortedKeyList(TASKS, key=lambda task: task[\"arrival_time\"])\n",
    "\n",
    "    reset_tasks(TASKS_SORTED)\n",
    "    cfs_schedule(TASKS_SORTED, 25000)\n",
    "    return find_avg_time(TASKS_SORTED)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "id": "j0Kx4QNYoJbU"
   },
   "outputs": [],
   "source": [
    "import random\n",
    "from math import floor\n",
    "from typing import List\n",
    "\n",
    "import numpy as np\n",
    "import math\n",
    "from sortedcontainers import SortedKeyList\n",
    "from tabulate import tabulate\n",
    "from math import floor, ceil\n",
    "from statistics import mean, median\n",
    "\n",
    "\n",
    "from sortedcontainers import SortedKeyList\n",
    "from tabulate import tabulate\n",
    "\n",
    "\n",
    "import random\n",
    "from math import floor\n",
    "from typing import List\n",
    "\n",
    "from sortedcontainers import SortedKeyList\n",
    "from tabulate import tabulate\n",
    "\n",
    "# def cfs_schedule(tasks: List[dict], quantum: int):\n",
    "#     \"\"\"\n",
    "#     Schedule tasks according to CFS algorithm and set waiting, turnaround, and response times.\n",
    "#     \"\"\"\n",
    "\n",
    "#     get_vruntime = lambda task: task[\"vruntime\"]\n",
    "#     get_nice = lambda task: task[\"nice\"]\n",
    "\n",
    "#     tasks_sorted = SortedKeyList(key=get_vruntime)\n",
    "#     tasks_sorted.add(tasks[0])\n",
    "#     end = 1\n",
    "#     timer = tasks[0][\"arrival_time\"]\n",
    "#     min_vruntime = 0\n",
    "\n",
    "#     while (num := len(tasks_sorted)) > 0:\n",
    "#         # Add tasks that have arrived after the previous iteration\n",
    "#         for task in tasks[end:]:\n",
    "#             if task[\"arrival_time\"] <= timer:\n",
    "#                 task[\"waiting_time\"] = timer - task[\"arrival_time\"]\n",
    "#                 task[\"turnaround_time\"] = task[\"waiting_time\"]\n",
    "#                 task[\"vruntime\"] = min_vruntime\n",
    "#                 tasks_sorted.add(task)\n",
    "#                 num += 1\n",
    "#                 end += 1\n",
    "\n",
    "#         timeslice = floor(quantum / num)  # Dynamic timeslice\n",
    "#         min_task = tasks_sorted[0]\n",
    "\n",
    "#         # Time remaining for the smallest task\n",
    "#         t_rem = min_task[\"burst_time\"] - min_task[\"exec_time\"]\n",
    "\n",
    "#         # Time of execution of the smallest task\n",
    "#         time = min([timeslice, t_rem])\n",
    "#         min_vruntime = get_vruntime(min_task)\n",
    "#         min_nice = get_nice(min_task)\n",
    "\n",
    "#         # Execute process\n",
    "#         vruntime = min_vruntime + time * min_nice\n",
    "#         min_task[\"exec_time\"] += time\n",
    "#         min_task[\"turnaround_time\"] += time\n",
    "#         if min_task[\"exec_time\"] == time:\n",
    "#             min_task[\"response_time\"] = timer\n",
    "#         timer += time\n",
    "\n",
    "#         # Increment waiting and turnaround time of all other processes\n",
    "#         for i in range(1, num):\n",
    "#             tasks_sorted[i][\"waiting_time\"] += time\n",
    "#             tasks_sorted[i][\"turnaround_time\"] += time\n",
    "\n",
    "#         # Remove from the sorted list and update vruntime\n",
    "#         task = tasks_sorted.pop(0)\n",
    "#         task[\"vruntime\"] = vruntime\n",
    "\n",
    "#         # Insert only if execution time is left\n",
    "#         if min_task[\"exec_time\"] < min_task[\"burst_time\"]:\n",
    "#             tasks_sorted.add(task)\n",
    "\n",
    "\n",
    "# def find_avg_time(tasks: List[dict]):\n",
    "#     \"\"\"\n",
    "#     Find average waiting, turnaround, and response times.\n",
    "#     \"\"\"\n",
    "\n",
    "#     waiting_times = []\n",
    "#     turnaround_times = []\n",
    "#     response_times = []\n",
    "#     num = len(tasks)\n",
    "\n",
    "#     for task in tasks:\n",
    "#         waiting_times.append(task[\"waiting_time\"])\n",
    "#         turnaround_times.append(task[\"turnaround_time\"])\n",
    "#         response_times.append(task[\"response_time\"] - task[\"arrival_time\"] if 'response_time' in task else 0)\n",
    "\n",
    "#     avg_waiting_time = sum(waiting_times) / num\n",
    "#     avg_turnaround_time = sum(turnaround_times) / num\n",
    "#     avg_response_time = sum(response_times) / num\n",
    "\n",
    "#     return avg_waiting_time, avg_turnaround_time, avg_response_time\n",
    "\n",
    "\n",
    "# def reset_tasks(tasks: List[dict]):\n",
    "#     \"\"\"\n",
    "#     Reset task execution details.\n",
    "#     \"\"\"\n",
    "\n",
    "#     for task in tasks:\n",
    "#         task[\"vruntime\"] = 0\n",
    "#         task[\"exec_time\"] = 0\n",
    "#         task[\"waiting_time\"] = 0\n",
    "#         task[\"turnaround_time\"] = 0\n",
    "\n",
    "\n",
    "# def run_cfs_with_burst_times(burst_times: List[int]):\n",
    "#     \"\"\"\n",
    "#     Run CFS scheduling algorithm with the given burst times and quantum, and return the average waiting,\n",
    "#     turnaround, and response times.\n",
    "#     \"\"\"\n",
    "\n",
    "#     N = len(burst_times)\n",
    "#     TASKS = []\n",
    "\n",
    "#     for i in range(N):\n",
    "#         TASKS.append(\n",
    "#             {\n",
    "#                 \"pid\": i + 1,\n",
    "#                 \"arrival_time\": 0,\n",
    "#                 \"burst_time\": burst_times[i],\n",
    "#                 \"nice\": 1,\n",
    "#                 \"vruntime\": 0,\n",
    "#                 \"exec_time\": 0,\n",
    "#                 \"waiting_time\": 0,\n",
    "#                 \"turnaround_time\": 0,\n",
    "#             }\n",
    "#         )\n",
    "\n",
    "#     TASKS_SORTED = SortedKeyList(TASKS, key=lambda task: task[\"arrival_time\"])\n",
    "\n",
    "#     reset_tasks(TASKS_SORTED)\n",
    "#     cfs_schedule(TASKS_SORTED, 25000)\n",
    "#     return find_avg_time(TASKS_SORTED)\n",
    "\n",
    "\n",
    "class Process:\n",
    "    def __init__(self, bt):\n",
    "        self.burst_time = bt\n",
    "        self.remaining_time = bt\n",
    "        self.waiting_time = 0 # set to 0 because a 1 waiting_time is not by definition waiting_time\n",
    "        self.preemption_count = 0  # set to 0 because a 1 preemption_count is not by definition preemption_count\n",
    "        self.start_time = 0\n",
    "        self.end_time = 0\n",
    "        self.fairness_ratio = 0\n",
    "        self.at = 0  # Arrival Time\n",
    "        self.bt = bt  # CPU Burst time\n",
    "        self.ct = 0   # Completion Time\n",
    "        self.wt = 0   # Waiting Time\n",
    "        self.tat = 0  # Turnaround Time\n",
    "        self.rt = 0\n",
    "        self.bt_remaining=bt\n",
    "\n",
    "def lrft(ps):\n",
    "    n = len(ps)\n",
    "    bt_remaining = [0] * n\n",
    "    is_completed = [False] * n\n",
    "    is_first_process = True\n",
    "    current_time = 0\n",
    "    completed = 0\n",
    "    sum_tat = 0\n",
    "    sum_wt = 0\n",
    "    sum_rt = 0\n",
    "    total_idle_time = 0\n",
    "    length_cycle = 0\n",
    "    prev = 0\n",
    "\n",
    "    for i in range(n):\n",
    "        at = 0\n",
    "        bt = ps[i].bt\n",
    "        bt_remaining[i] = bt\n",
    "\n",
    "    while completed != n:\n",
    "        max_index = -1\n",
    "        maximum = float(\"-inf\")\n",
    "\n",
    "        for i in range(n):\n",
    "            if ps[i].at <= current_time and not is_completed[i]:\n",
    "                if bt_remaining[i] > maximum:\n",
    "                    maximum = bt_remaining[i]\n",
    "                    max_index = i\n",
    "                if bt_remaining[i] == maximum:\n",
    "                    if ps[i].at < ps[max_index].at:\n",
    "                        maximum = bt_remaining[i]\n",
    "                        max_index = i\n",
    "\n",
    "        if max_index == -1:\n",
    "            current_time += 1\n",
    "        else:\n",
    "            if bt_remaining[max_index] == ps[max_index].bt:\n",
    "                ps[max_index].start_time = current_time\n",
    "                total_idle_time += 0 if is_first_process else (ps[max_index].start_time - prev)\n",
    "                is_first_process = False\n",
    "\n",
    "            bt_remaining[max_index] -= 1\n",
    "            current_time += 1\n",
    "            prev = current_time\n",
    "\n",
    "            if bt_remaining[max_index] == 0:\n",
    "                ps[max_index].ct = current_time\n",
    "                ps[max_index].tat = ps[max_index].ct - ps[max_index].at\n",
    "                ps[max_index].wt = ps[max_index].tat - ps[max_index].bt\n",
    "                ps[max_index].rt = ps[max_index].start_time - ps[max_index].at\n",
    "\n",
    "                sum_tat += ps[max_index].tat\n",
    "                sum_wt += ps[max_index].wt\n",
    "                sum_rt += ps[max_index].rt\n",
    "                completed += 1\n",
    "                is_completed[max_index] = True\n",
    "\n",
    "    max_completion_time = float(\"-inf\")\n",
    "    min_arrival_time = float(\"inf\")\n",
    "\n",
    "    for i in range(n):\n",
    "        max_completion_time = max(max_completion_time, ps[i].ct)\n",
    "        min_arrival_time = min(min_arrival_time, ps[i].at)\n",
    "\n",
    "    length_cycle = max_completion_time - min_arrival_time\n",
    "\n",
    "    cpu_utilization = (length_cycle - total_idle_time) / length_cycle\n",
    "\n",
    "    return sum_tat / n, sum_wt / n, sum_rt / n\n",
    "\n",
    "def rr(ps):\n",
    "    n = len(ps)\n",
    "    q = []\n",
    "    visited = [False] * 100\n",
    "    current_time = 0\n",
    "    completed = 0\n",
    "    tq = 0\n",
    "    total_idle_time = 0\n",
    "    sum_tat = 0\n",
    "    sum_wt = 0\n",
    "    sum_rt = 0\n",
    "\n",
    "\n",
    "    for _ in ps:\n",
    "        tq += _.bt\n",
    "    tq = math.ceil(tq / n)\n",
    "\n",
    "\n",
    "    q.append(0)\n",
    "    visited[0] = True\n",
    "\n",
    "    while completed != n:\n",
    "        index = q.pop(0)\n",
    "\n",
    "        if ps[index].bt_remaining == ps[index].bt:\n",
    "            ps[index].start_time = max(current_time, ps[index].at)\n",
    "            total_idle_time += ps[index].start_time - current_time\n",
    "            current_time = ps[index].start_time\n",
    "\n",
    "        if ps[index].bt_remaining - tq > 0:\n",
    "            ps[index].bt_remaining -= tq\n",
    "            current_time += tq\n",
    "        else:\n",
    "            current_time += ps[index].bt_remaining\n",
    "            ps[index].bt_remaining = 0\n",
    "            completed += 1\n",
    "\n",
    "            ps[index].ct = current_time\n",
    "            ps[index].tat = ps[index].ct - ps[index].at\n",
    "            ps[index].wt = ps[index].tat - ps[index].bt\n",
    "            ps[index].rt = ps[index].start_time - ps[index].at\n",
    "\n",
    "            sum_tat += ps[index].tat\n",
    "            sum_wt += ps[index].wt\n",
    "            sum_rt += ps[index].rt\n",
    "\n",
    "        for i in range(1, n):\n",
    "            if ps[i].bt_remaining > 0 and ps[i].at <= current_time and not visited[i]:\n",
    "                q.append(i)\n",
    "                visited[i] = True\n",
    "\n",
    "        if ps[index].bt_remaining > 0:\n",
    "            q.append(index)\n",
    "\n",
    "        if not q:\n",
    "            for i in range(1, n):\n",
    "                if ps[i].bt_remaining > 0:\n",
    "                    q.append(i)\n",
    "                    visited[i] = True\n",
    "                    break\n",
    "\n",
    "    max_completion_time = float(\"-inf\")\n",
    "\n",
    "    for i in range(n):\n",
    "        max_completion_time = max(max_completion_time, ps[i].ct)\n",
    "\n",
    "    length_cycle = max_completion_time - ps[0].at\n",
    "\n",
    "    cpu_utilization = (length_cycle - total_idle_time) / length_cycle\n",
    "\n",
    "    return (sum_tat / n), (sum_wt / n), (sum_rt / n)\n",
    "\n",
    "def fcfs(ps):\n",
    "    sum_tat = 0\n",
    "    sum_wt = 0\n",
    "    sum_rt = 0\n",
    "    total_idle_time = 0\n",
    "    length_cycle = 0\n",
    "    cpu_utilization = 0\n",
    "    n = len(ps)\n",
    "\n",
    "    for i in range(n):\n",
    "        ps[i].start_time = ps[i].at if i == 0 else max(ps[i].at, ps[i - 1].ct)\n",
    "        ps[i].ct = ps[i].start_time + ps[i].bt\n",
    "        ps[i].tat = ps[i].ct - ps[i].at\n",
    "        ps[i].wt = ps[i].tat - ps[i].bt\n",
    "        ps[i].rt = ps[i].wt\n",
    "\n",
    "        sum_tat += ps[i].tat\n",
    "        sum_wt += ps[i].wt\n",
    "        sum_rt += ps[i].rt\n",
    "        total_idle_time += 0 if i == 0 else (ps[i].start_time - ps[i - 1].ct)\n",
    "\n",
    "    length_cycle = ps[n - 1].ct - ps[0].start_time\n",
    "    cpu_utilization = (length_cycle - total_idle_time) / length_cycle\n",
    "\n",
    "    return sum_tat / n, sum_wt / n, sum_rt / n\n",
    "\n",
    "def srtf(ps):\n",
    "    n = len(ps)\n",
    "    bt_remaining = [p.bt for p in ps]  # Initialize bt_remaining with burst times from ps\n",
    "    is_completed = [False] * n\n",
    "    is_first_process = True\n",
    "    current_time = 0\n",
    "    completed = 0\n",
    "    sum_tat = 0\n",
    "    sum_wt = 0\n",
    "    sum_rt = 0\n",
    "    total_idle_time = 0\n",
    "    length_cycle = 0\n",
    "    prev = 0\n",
    "\n",
    "    while completed != n:\n",
    "        min_index = -1\n",
    "        minimum = float(\"inf\")\n",
    "\n",
    "        for i in range(n):\n",
    "            if ps[i].at <= current_time and not is_completed[i]:\n",
    "                if bt_remaining[i] < minimum:\n",
    "                    minimum = bt_remaining[i]\n",
    "                    min_index = i\n",
    "                if bt_remaining[i] == minimum:\n",
    "                    if ps[i].at < ps[min_index].at:\n",
    "                        minimum = bt_remaining[i]\n",
    "                        min_index = i\n",
    "\n",
    "        if min_index == -1:\n",
    "            current_time += 1\n",
    "        else:\n",
    "            if bt_remaining[min_index] == ps[min_index].bt:\n",
    "                ps[min_index].start_time = current_time\n",
    "                total_idle_time += ps[min_index].start_time - prev\n",
    "                is_first_process = False\n",
    "\n",
    "            bt_remaining[min_index] -= 1\n",
    "            current_time += 1\n",
    "            prev = current_time\n",
    "\n",
    "            if bt_remaining[min_index] == 0:\n",
    "                ps[min_index].ct = current_time\n",
    "                ps[min_index].tat = ps[min_index].ct - ps[min_index].at\n",
    "                ps[min_index].wt = ps[min_index].tat - ps[min_index].bt\n",
    "                ps[min_index].rt = ps[min_index].start_time - ps[min_index].at\n",
    "\n",
    "                sum_tat += ps[min_index].tat\n",
    "                sum_wt += ps[min_index].wt\n",
    "                sum_rt += ps[min_index].rt\n",
    "                completed += 1\n",
    "                is_completed[min_index] = True\n",
    "\n",
    "    max_completion_time = float(\"-inf\")\n",
    "    min_arrival_time = float(\"inf\")\n",
    "\n",
    "    for i in range(n):\n",
    "        max_completion_time = max(max_completion_time, ps[i].ct)\n",
    "        min_arrival_time = min(min_arrival_time, ps[i].at)\n",
    "\n",
    "    length_cycle = max_completion_time - min_arrival_time\n",
    "\n",
    "    cpu_utilization = (length_cycle - total_idle_time) / length_cycle\n",
    "\n",
    "    return sum_tat / n ,sum_wt / n ,sum_rt / n\n",
    "\n",
    "\n",
    "def scale_burst_times(burst_times):\n",
    "    total_sum = sum(burst_times)\n",
    "    scaled_burst_times = [bt / total_sum for bt in burst_times]\n",
    "    scaled_burst_times = [int(round(bt * 25000, 0)) for bt in scaled_burst_times]\n",
    "    return scaled_burst_times\n",
    "#\"-----------------------------------------------------------------------------------------------\"\n",
    "# def Norm(results, distributions, algorithms):\n",
    "#     normalized_results = {}\n",
    "\n",
    "#     for distribution in distributions:\n",
    "#         normalized_results[distribution] = {}\n",
    "#         for algo in algorithms:\n",
    "#             avg_turnaround_times = [result[0] for result in results[distribution][algo]]\n",
    "#             avg_waiting_times = [result[1] for result in results[distribution][algo]]\n",
    "#             avg_response_times = [result[2] for result in results[distribution][algo]]\n",
    "\n",
    "#             normalized_results[distribution][algo] = (\n",
    "#                 avg_turnaround_times, avg_waiting_times, avg_response_times\n",
    "#             )\n",
    "\n",
    "#     # Creating six plots, one for each distribution\n",
    "#     for distribution in distributions:\n",
    "#         plt.figure(figsize=(18, 6))\n",
    "#         plt.suptitle(f'{distribution} Distribution', fontsize=16)\n",
    "\n",
    "#         # Plot for Turnaround Time\n",
    "#         plt.subplot(131)\n",
    "#         plt.title('Turnaround Time')\n",
    "#         plt.ylabel('Time')\n",
    "#         data_turnaround = [normalized_results[distribution][algo][0] for algo in algorithms]\n",
    "#         plt.boxplot(data_turnaround, positions=np.arange(len(algorithms)) + 1, widths=0.6, showfliers=True)\n",
    "#         plt.xticks(np.arange(len(algorithms)) + 1, algorithms)\n",
    "\n",
    "#         # Plot for Waiting Time\n",
    "#         plt.subplot(132)\n",
    "#         plt.title('Waiting Time')\n",
    "#         plt.ylabel('Time')\n",
    "#         plt.xlabel('Algorithm')\n",
    "#         data_waiting = [normalized_results[distribution][algo][1] for algo in algorithms]\n",
    "#         plt.boxplot(data_waiting, positions=np.arange(len(algorithms)) + 1, widths=0.6, showfliers=True)\n",
    "#         plt.xticks(np.arange(len(algorithms)) + 1, algorithms)\n",
    "\n",
    "#         # Plot for Response Time\n",
    "#         plt.subplot(133)\n",
    "#         plt.title('Response Time')\n",
    "#         plt.ylabel('Time')\n",
    "#         data_response = [normalized_results[distribution][algo][2] for algo in algorithms]\n",
    "#         plt.boxplot(data_response, positions=np.arange(len(algorithms)) + 1, widths=0.6, showfliers=True)\n",
    "#         plt.xticks(np.arange(len(algorithms)) + 1, algorithms)\n",
    "\n",
    "#         plt.tight_layout()\n",
    "#         plt.show()\n",
    "\n",
    "# def foo(algos):\n",
    "#     distributions = ['Nor', 'Expo', 'Geo', 'N.Bin', 'Psn', 'Ufm']\n",
    "#     results = {dist: {algo: [] for algo in algos} for dist in distributions}\n",
    "\n",
    "#     for distribution in distributions:\n",
    "#         for algo in algos:\n",
    "#             for _ in range(100):\n",
    "#                 np.random.seed(42 + _)\n",
    "#                 burst_times = []\n",
    "\n",
    "#                 if distribution == 'Nor':\n",
    "#                     burst_times = np.random.normal(250, 100, size=100)\n",
    "#                 elif distribution == 'Expo':\n",
    "#                     burst_times = np.random.exponential(scale=250, size=100)\n",
    "#                 elif distribution == 'Geo':\n",
    "#                     burst_times = np.random.geometric(p=0.2, size=100)\n",
    "#                 elif distribution == 'N.Bin':\n",
    "#                     burst_times = np.random.negative_binomial(n=5, p=0.3, size=100)\n",
    "#                 elif distribution == 'Psn':\n",
    "#                     burst_times = np.random.poisson(lam=5, size=100)\n",
    "#                 elif distribution == 'Ufm':\n",
    "#                     burst_times = np.random.uniform(low=1, high=500, size=100)\n",
    "\n",
    "#                 burst_times = np.clip(burst_times, 1, 500)\n",
    "#                 burst_times = scale_burst_times(burst_times)\n",
    "#                 proc = [Process(int(bt)) for bt in burst_times]\n",
    "#                 aT, aW, aR = algo(proc)\n",
    "#                 results[distribution][algo].append((aT, aW, aR))\n",
    "\n",
    "#     Norm(results, distributions, algos)\n",
    "# \"-------------------------------------------------------------------------------------------------\"\n",
    "\n",
    "# Set DEBUG to False to only see the analysis\n",
    "# Set DEBUG to True to see steps in the run\n",
    "DEBUG = False\n",
    "def debug_print(text):\n",
    "    if DEBUG:\n",
    "        print(text)\n",
    "\n",
    "\n",
    "class Clock:\n",
    "    \"\"\"\n",
    "        Clock class mocks a wall clock.  Used to track start/end times easier than trying to imply by wait etc times.\n",
    "    \"\"\"\n",
    "    def __init__(self):\n",
    "        self._tick = 0\n",
    "    def increment_tick(self, value):\n",
    "        self._tick += value\n",
    "    def get_tick(self):\n",
    "        return self._tick\n",
    "\n",
    "\n",
    "'''\n",
    "class Process:\n",
    "    def __init__(self, bt):\n",
    "\n",
    "        self.at = 0  # Arrival Time\n",
    "        self.bt = bt  # CPU Burst time\n",
    "        self.ct = 0   # Completion Time\n",
    "        self.wt = 0   # Waiting Time\n",
    "        self.tat = 0  # Turnaround Time\n",
    "        self.rt = 0   # Response Time\n",
    "        self.start_time = 0  # Start Time\n",
    "        self.bt_remaining=bt\n",
    "'''\n",
    "\n",
    "class Process:\n",
    "    def __init__(self, bt):\n",
    "        self.burst_time = bt\n",
    "        self.remaining_time = bt\n",
    "        self.waiting_time = 0 # set to 0 because a 1 waiting_time is not by definition waiting_time\n",
    "        self.preemption_count = 0  # set to 0 because a 1 preemption_count is not by definition preemption_count\n",
    "        self.start_time = 0\n",
    "        self.end_time = 0\n",
    "        self.fairness_ratio = 0\n",
    "        self.at = 0  # Arrival Time\n",
    "        self.bt = bt  # CPU Burst time\n",
    "        self.ct = 0   # Completion Time\n",
    "        self.wt = 0   # Waiting Time\n",
    "        self.tat = 0  # Turnaround Time\n",
    "        self.rt = 0\n",
    "        self.bt_remaining=bt\n",
    "    def run_for_quantum(self, clock, time_quantum):\n",
    "        \"\"\"\n",
    "            run_for_quantum does all the changes need to the internal state of a process\n",
    "                waiting_time,\n",
    "                start_time\n",
    "                end_time\n",
    "                premption_count\n",
    "            and to the clock handed in (increments by used time)\n",
    "            returns the time used in the run so that managing process can update remaining time_quantum.\n",
    "        \"\"\"\n",
    "        if self.burst_time == self.remaining_time:\n",
    "            self.start_time = clock.get_tick()\n",
    "        used_time = min(self.remaining_time, time_quantum)\n",
    "        clock.increment_tick(used_time)\n",
    "        self.remaining_time -= used_time\n",
    "        self.preemption_count += 1\n",
    "        if self.remaining_time == 0:\n",
    "            self.end_time = clock.get_tick()\n",
    "        # debug_print(f\"ran process {self.label} for {used_time}\")\n",
    "        return used_time\n",
    "\n",
    "    def __str__(self):\n",
    "        return f\"[ burst_time:{self.burst_time:3} remaining_time:{self.remaining_time:3}\" + \\\n",
    "            f\" waiting_time:{self.waiting_time:3} start_time:{self.start_time:3} end_time:{self.end_time:3} fairness_ratio:{self.fairness_ratio:4.4}]\"\n",
    "\n",
    "\n",
    "\n",
    "def debug_print_batch(batch):\n",
    "    debug_print(\"---- BATCH ----\")\n",
    "    for process in batch:\n",
    "        debug_print(f\"  {process}\")\n",
    "    debug_print(\"---------------\")\n",
    "\n",
    "\n",
    "\n",
    "def run_quantum(clock, batch, time_quantum):\n",
    "    # run processes until run out of quantum\n",
    "    # update wait time each time.\n",
    "    debug_print(f\"Running Quantum @ {clock.get_tick()} with {time_quantum=} with batch\")\n",
    "    debug_print_batch(batch)\n",
    "    for process in batch:\n",
    "        if time_quantum <= 0:\n",
    "            break\n",
    "        used_time = process.run_for_quantum(clock, time_quantum)\n",
    "        # update waiting time for all other processes that waited for this process to run\n",
    "        # including process that ran earlier in this time quantum\n",
    "        for waiting_process in batch:\n",
    "            if waiting_process != process and waiting_process.remaining_time > 0:\n",
    "                waiting_process.waiting_time += used_time\n",
    "                # debug_print(f\"updated wait time for process={waiting_process.label:15} by {used_time:3} to {waiting_process.waiting_time:3}\")\n",
    "            # else:\n",
    "            #     # debug_print(f\"skipped wait time for process={waiting_process.label:15} since we just ran it or it is done\")\n",
    "            #     print()\n",
    "        # update the time quantum with the amoutnrun\n",
    "        time_quantum -= used_time\n",
    "\n",
    "    for process in batch[:]:\n",
    "        if process.remaining_time == 0:\n",
    "            debug_print(f\"removing finished process {process}\")\n",
    "            batch.remove(process)\n",
    "    debug_print(\"Finished Quantum\")\n",
    "\n",
    "def calculate_fairness_ratio(process):\n",
    "    return (1 + process.burst_time - process.remaining_time + process.waiting_time) / (process.burst_time * (1 + process.preemption_count))\n",
    "\n",
    "\n",
    "def calc_time_quantum(batch):\n",
    "    average_remaining_time = mean(process.remaining_time for process in batch)\n",
    "    median_remaining_time = median(process.remaining_time for process in batch)\n",
    "    return ceil((average_remaining_time + median_remaining_time) / 2)\n",
    "\n",
    "\n",
    "def algorithm(batch):\n",
    "    wall_clock = Clock()\n",
    "    batch = batch[:] #copy list since we modify it.\n",
    "    while len(batch):\n",
    "        for process in batch:\n",
    "            process.fairness_ratio = calculate_fairness_ratio(process)\n",
    "\n",
    "        batch.sort(key=lambda process: process.fairness_ratio, reverse=True)\n",
    "        time_quantum = calc_time_quantum(batch)\n",
    "\n",
    "        run_quantum(wall_clock, batch, time_quantum)\n",
    "    # average_turnaround_time = mean([process.end_time for process in batch])\n",
    "    # average_waiting_time = mean([process.waiting_time for process in batch])\n",
    "    # average_response_time = mean([process.start_time for process in batch])\n",
    "\n",
    "    # return average_turnaround_time, average_waiting_time, average_response_time\n",
    "\n",
    "def analyze(batch):\n",
    "    debug_print(\"-----Analyze----\")\n",
    "    debug_print_batch(batch)\n",
    "\n",
    "    average_turnaround_time = mean([process.end_time for process in batch])\n",
    "    average_waiting_time = mean([process.waiting_time for process in batch])\n",
    "    average_response_time = mean([process.start_time for process in batch])\n",
    "\n",
    "    return average_turnaround_time, average_waiting_time, average_response_time\n",
    "\n",
    "def fairbatch(batch):\n",
    "    algorithm(batch)\n",
    "    return analyze(batch)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# def foo(algos):\n",
    "#     distributions = ['Nor','Expo', 'Geo', 'N.Bin','Psn', 'Ufm','Bimodal','Trimodal','Multimodal']\n",
    "#     results = {dist: {algo: [] for algo in algos} for dist in distributions}\n",
    "\n",
    "#     for distribution in distributions:\n",
    "#         for algo in algos:\n",
    "#             for _ in range(100):\n",
    "#                 np.random.seed(42 + _)\n",
    "#                 burst_times = []\n",
    "\n",
    "#                 if distribution == 'Nor':\n",
    "#                     burst_times = np.random.normal(250, 100, size=100)\n",
    "#                 elif distribution == 'Expo':\n",
    "#                     burst_times = np.random.exponential(scale=250, size=100)\n",
    "#                 elif distribution == 'Geo':\n",
    "#                     burst_times = np.random.geometric(p=0.2, size=100)\n",
    "#                 elif distribution == 'N.Bin':\n",
    "#                     burst_times = np.random.negative_binomial(n=5, p=0.3, size=100)\n",
    "#                 elif distribution == 'Psn':\n",
    "#                     burst_times = np.random.poisson(lam=50, size=100)\n",
    "#                 elif distribution == 'Ufm':\n",
    "#                     burst_times = np.random.uniform(low=1, high=500, size=100)\n",
    "#                 elif distribution == 'Bimodal':\n",
    "#                     burst_times = np.concatenate([np.random.normal(50, 10, 50), np.random.normal(300, 50, 50)])\n",
    "#                 elif distribution == 'Trimodal':\n",
    "#                     burst_times = np.concatenate([np.random.normal(50, 10, 30), np.random.normal(250, 30, 40), np.random.normal(500, 50, 30)])\n",
    "#                 elif distribution == 'Multimodal':\n",
    "#                     burst_times = np.concatenate([\n",
    "#                         np.random.normal(300, 40, 25),\n",
    "#                         np.random.normal(50, 10, 15),\n",
    "#                         np.random.normal(150, 30, 20),\n",
    "#                         np.random.normal(500, 60, 20),\n",
    "#                         np.random.normal(450, 50, 20)\n",
    "#                     ])\n",
    "#                 burst_times = np.clip(burst_times, 1, 500)\n",
    "#                 burst_times = scale_burst_times(burst_times)\n",
    "\n",
    "#                 proc = [Process(int(bt)) for bt in burst_times]\n",
    "#                 if algo not in algos:\n",
    "\n",
    "#                     aT, aW, aR = run_cfs_with_burst_times([int(bt) for bt in burst_times])\n",
    "#                 else:\n",
    "\n",
    "#                     aT, aW, aR = algo(proc)\n",
    "#                 results[distribution][algo].append((aT, aW, aR))\n",
    "\n",
    "#     Norm(results, distributions, algos)\n",
    "\n",
    "\n",
    "# def custom_boxplot(ax, data, labels):\n",
    "#     ax.boxplot(data, positions=np.arange(len(data)) + 1, widths=0.6, showfliers=True)\n",
    "#     ax.set_xticks(np.arange(len(data)) + 1)\n",
    "#     ax.set_xticklabels(labels)\n",
    "#     ax.set_xlabel('Algorithm')\n",
    "#     ax.set_ylabel('Normalized Time')\n",
    "\n",
    "# def Norm(results, distributions, algorithms):\n",
    "#     normalized_results = {}\n",
    "\n",
    "#     for distribution in distributions:\n",
    "#         normalized_results[distribution] = {}\n",
    "#         for algo in algorithms:\n",
    "#             avg_turnaround_times = [result[0] for result in results[distribution][algo]]\n",
    "#             avg_waiting_times = [result[1] for result in results[distribution][algo]]\n",
    "#             avg_response_times = [result[2] for result in results[distribution][algo]]\n",
    "\n",
    "#             normalized_results[distribution][algo] = (\n",
    "#                 avg_turnaround_times, avg_waiting_times, avg_response_times\n",
    "#             )\n",
    "\n",
    "#     # Creating six plots, one for each distribution\n",
    "#     for distribution in distributions:\n",
    "#         plt.figure(figsize=(18, 6))\n",
    "#         plt.suptitle(f'{distribution} Distribution', fontsize=16)\n",
    "\n",
    "#         # Plot for Turnaround Time\n",
    "#         plt.subplot(131)\n",
    "#         plt.title('Turnaround Time')\n",
    "#         plt.ylabel('Normalized Time')\n",
    "#         data_turnaround = [normalized_results[distribution][algo][0] for algo in algorithms]\n",
    "#         custom_boxplot(plt.gca(), data_turnaround, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "#         # Plot for Waiting Time\n",
    "#         plt.subplot(132)\n",
    "#         plt.title('Waiting Time')\n",
    "#         plt.ylabel('Normalized Time')\n",
    "#         data_waiting = [normalized_results[distribution][algo][1] for algo in algorithms]\n",
    "#         custom_boxplot(plt.gca(), data_waiting, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "#         # Plot for Response Time\n",
    "#         plt.subplot(133)\n",
    "#         plt.title('Response Time')\n",
    "#         plt.ylabel('Normalized Time')\n",
    "#         data_response = [normalized_results[distribution][algo][2] for algo in algorithms]\n",
    "#         custom_boxplot(plt.gca(), data_response, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "#         plt.tight_layout()\n",
    "#         plt.show()\n",
    "\n",
    "# # Example usage with the five algorithms: fcfs, algorithm, srtf, lrtf, rr\n",
    "# foo([fcfs,fairbatch ,srtf, lrft, rr])\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "id": "jXRjfnSMul_s"
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "aSawEgcZrR0J"
   },
   "outputs": [],
   "source": [
    "def foo(algos):\n",
    "    distributions = ['Nor', 'Expo', 'Geo', 'N.Bin', 'Psn', 'Ufm', 'Bimodal', 'Trimodal', 'Multimodal']\n",
    "    results = {dist: {algo.__name__: [] for algo in algos} for dist in distributions}\n",
    "\n",
    "    for distribution in distributions:\n",
    "        for algo in algos:\n",
    "            for _ in range(100):\n",
    "                np.random.seed(42 + _)\n",
    "                burst_times = []\n",
    "\n",
    "                if distribution == 'Nor':\n",
    "                    burst_times = np.random.normal(250, 100, size=100)\n",
    "                elif distribution == 'Expo':\n",
    "                    burst_times = np.random.exponential(scale=250, size=100)\n",
    "                elif distribution == 'Geo':\n",
    "                    burst_times = np.random.geometric(p=0.2, size=100)\n",
    "                elif distribution == 'N.Bin':\n",
    "                    burst_times = np.random.negative_binomial(n=5, p=0.3, size=100)\n",
    "                elif distribution == 'Psn':\n",
    "                    burst_times = np.random.poisson(lam=50, size=100)\n",
    "                elif distribution == 'Ufm':\n",
    "                    burst_times = np.random.uniform(low=1, high=500, size=100)\n",
    "                elif distribution == 'Bimodal':\n",
    "                    burst_times = np.concatenate([np.random.normal(50, 10, 50), np.random.normal(300, 50, 50)])\n",
    "                elif distribution == 'Trimodal':\n",
    "                    burst_times = np.concatenate([\n",
    "                        np.random.normal(50, 10, 30),\n",
    "                        np.random.normal(250, 30, 40),\n",
    "                        np.random.normal(500, 50, 30)\n",
    "                    ])\n",
    "                elif distribution == 'Multimodal':\n",
    "                    burst_times = np.concatenate([\n",
    "                        np.random.normal(300, 40, 25),\n",
    "                        np.random.normal(50, 10, 15),\n",
    "                        np.random.normal(150, 30, 20),\n",
    "                        np.random.normal(500, 60, 20),\n",
    "                        np.random.normal(450, 50, 20)\n",
    "                    ])\n",
    "                # burst_times = np.clip(burst_times, 1, 500)\n",
    "                burst_times = scale_burst_times(burst_times)\n",
    "\n",
    "                if algo.__name__ == \"run_cfs_with_burst_times\":\n",
    "                    aT, aW, aR = algo([int(bt) for bt in burst_times])\n",
    "                else:\n",
    "                    proc = [Process(int(bt)) for bt in burst_times]\n",
    "                    aT, aW, aR = algo(proc)\n",
    "\n",
    "                results[distribution][algo.__name__].append((aT, aW, aR))\n",
    "\n",
    "    Norm(results, distributions, [algo.__name__ for algo in algos])\n",
    "\n",
    "\n",
    "def custom_boxplot(ax, data, labels):\n",
    "    ax.boxplot(data, positions=np.arange(len(data)) + 1, widths=0.6, showfliers=True)\n",
    "    ax.set_xticks(np.arange(len(data)) + 1)\n",
    "    ax.set_xticklabels(labels)\n",
    "    ax.set_xlabel('Algorithm')\n",
    "    ax.set_ylabel('Normalized Time')\n",
    "\n",
    "def Norm(results, distributions, algorithms):\n",
    "    normalized_results = {}\n",
    "\n",
    "    for distribution in distributions:\n",
    "        normalized_results[distribution] = {}\n",
    "        for algo in algorithms:\n",
    "            avg_turnaround_times = [result[0] for result in results[distribution][algo]]\n",
    "            avg_waiting_times = [result[1] for result in results[distribution][algo]]\n",
    "            avg_response_times = [result[2] for result in results[distribution][algo]]\n",
    "\n",
    "            normalized_results[distribution][algo] = (\n",
    "                avg_turnaround_times, avg_waiting_times, avg_response_times\n",
    "            )\n",
    "\n",
    "    # Creating six plots, one for each distribution\n",
    "    for distribution in distributions:\n",
    "        plt.figure(figsize=(18, 6))\n",
    "        plt.suptitle(f'{distribution} Distribution', fontsize=16)\n",
    "\n",
    "        # Plot for Turnaround Time\n",
    "        plt.subplot(131)\n",
    "        plt.title('Turnaround Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_turnaround = [normalized_results[distribution][algo][0] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_turnaround, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        # Plot for Waiting Time\n",
    "        plt.subplot(132)\n",
    "        plt.title('Waiting Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_waiting = [normalized_results[distribution][algo][1] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_waiting, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        # Plot for Response Time\n",
    "        plt.subplot(133)\n",
    "        plt.title('Response Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_response = [normalized_results[distribution][algo][2] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_response, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        plt.tight_layout()\n",
    "        plt.show()\n",
    "\n",
    "# Example usage with the six algorithms: fcfs, fairbatch, srtf, lrft, rr, run_cfs_with_burst_times\n",
    "foo([fcfs, fairbatch, srtf, lrft, rr, run_cfs_with_burst_times])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 35
    },
    "id": "9tEv78UX0-AC",
    "outputId": "27848203-c270-472d-ea69-ec285944596a"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.savefig('results')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "q8aGe0aYVf__"
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "3Kmpzz1LVgj9"
   },
   "outputs": [],
   "source": [
    "def foo(algos):\n",
    "    distributions = ['Nor', 'Expo', 'Geo', 'N.Bin', 'Psn', 'Ufm', 'Bimodal', 'Trimodal', 'Multimodal']\n",
    "    results = {dist: {algo.__name__: [] for algo in algos} for dist in distributions}\n",
    "\n",
    "    for distribution in distributions:\n",
    "        for algo in algos:\n",
    "            for _ in range(100):\n",
    "                np.random.seed(42 + _)\n",
    "                burst_times = []\n",
    "\n",
    "                if distribution == 'Nor':\n",
    "                    burst_times = np.random.normal(250, 100, size=100)\n",
    "                elif distribution == 'Expo':\n",
    "                    burst_times = np.random.exponential(scale=250, size=100)\n",
    "                elif distribution == 'Geo':\n",
    "                    burst_times = np.random.geometric(p=0.2, size=100)\n",
    "                elif distribution == 'N.Bin':\n",
    "                    burst_times = np.random.negative_binomial(n=5, p=0.3, size=100)\n",
    "                elif distribution == 'Psn':\n",
    "                    burst_times = np.random.poisson(lam=50, size=100)\n",
    "                elif distribution == 'Ufm':\n",
    "                    burst_times = np.random.uniform(low=1, high=500, size=100)\n",
    "                elif distribution == 'Bimodal':\n",
    "                    burst_times = np.concatenate([np.random.normal(50, 10, 50), np.random.normal(300, 50, 50)])\n",
    "                elif distribution == 'Trimodal':\n",
    "                    burst_times = np.concatenate([\n",
    "                        np.random.normal(50, 10, 30),\n",
    "                        np.random.normal(250, 30, 40),\n",
    "                        np.random.normal(500, 50, 30)\n",
    "                    ])\n",
    "                elif distribution == 'Multimodal':\n",
    "                    burst_times = np.concatenate([\n",
    "                        np.random.normal(300, 40, 25),\n",
    "                        np.random.normal(50, 10, 15),\n",
    "                        np.random.normal(150, 30, 20),\n",
    "                        np.random.normal(500, 60, 20),\n",
    "                        np.random.normal(450, 50, 20)\n",
    "                    ])\n",
    "                burst_times = np.clip(burst_times, 1, 500)\n",
    "                burst_times = scale_burst_times(burst_times)\n",
    "\n",
    "                if algo.__name__ == \"run_cfs_with_burst_times\":\n",
    "                    aT, aW, aR = algo([int(bt) for bt in burst_times])\n",
    "                else:\n",
    "                    proc = [Process(int(bt)) for bt in burst_times]\n",
    "                    aT, aW, aR = algo(proc)\n",
    "\n",
    "                results[distribution][algo.__name__].append((aT, aW, aR))\n",
    "\n",
    "    Norm(results, distributions, [algo.__name__ for algo in algos])\n",
    "\n",
    "\n",
    "def custom_boxplot(ax, data, labels):\n",
    "    ax.boxplot(data, positions=np.arange(len(data)) + 1, widths=0.6, showfliers=True)\n",
    "    ax.set_xticks(np.arange(len(data)) + 1)\n",
    "    ax.set_xticklabels(labels)\n",
    "    ax.set_xlabel('Algorithm')\n",
    "    ax.set_ylabel('Normalized Time')\n",
    "\n",
    "def Norm(results, distributions, algorithms):\n",
    "    normalized_results = {}\n",
    "\n",
    "    for distribution in distributions:\n",
    "        normalized_results[distribution] = {}\n",
    "        for algo in algorithms:\n",
    "            avg_turnaround_times = [result[0] for result in results[distribution][algo]]\n",
    "            avg_waiting_times = [result[1] for result in results[distribution][algo]]\n",
    "            avg_response_times = [result[2] for result in results[distribution][algo]]\n",
    "\n",
    "            normalized_results[distribution][algo] = (\n",
    "                avg_turnaround_times, avg_waiting_times, avg_response_times\n",
    "            )\n",
    "\n",
    "    # Creating six plots, one for each distribution\n",
    "    for distribution in distributions:\n",
    "        plt.figure(figsize=(18, 6))\n",
    "        plt.suptitle(f'{distribution} Distribution', fontsize=16)\n",
    "\n",
    "        # Plot for Turnaround Time\n",
    "        plt.subplot(131)\n",
    "        plt.title('Turnaround Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_turnaround = [normalized_results[distribution][algo][0] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_turnaround, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        # Plot for Waiting Time\n",
    "        plt.subplot(132)\n",
    "        plt.title('Waiting Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_waiting = [normalized_results[distribution][algo][1] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_waiting, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        # Plot for Response Time\n",
    "        plt.subplot(133)\n",
    "        plt.title('Response Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_response = [normalized_results[distribution][algo][2] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_response, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        plt.tight_layout()\n",
    "        plt.show()\n",
    "\n",
    "# Example usage with the six algorithms: fcfs, fairbatch, srtf, lrft, rr, run_cfs_with_burst_times\n",
    "foo([fcfs, fairbatch, srtf, lrft, rr, run_cfs_with_burst_times])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 309
    },
    "id": "DK86nGa5t_NI",
    "outputId": "5161c7a3-58d0-44d6-9565-527b0f5f87b5"
   },
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'function' object has no attribute '_name_'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[14], line 108\u001b[0m\n\u001b[1;32m    105\u001b[0m         plt\u001b[38;5;241m.\u001b[39mshow()\n\u001b[1;32m    107\u001b[0m \u001b[38;5;66;03m# Example usage with the six algorithms: fcfs, fairbatch, srtf, lrft, rr, run_cfs_with_burst_times\u001b[39;00m\n\u001b[0;32m--> 108\u001b[0m \u001b[43mfoo\u001b[49m\u001b[43m(\u001b[49m\u001b[43m[\u001b[49m\u001b[43mfcfs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfairbatch\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43msrtf\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mlrft\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrr\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mrun_cfs_with_burst_times\u001b[49m\u001b[43m]\u001b[49m\u001b[43m)\u001b[49m\n",
      "Cell \u001b[0;32mIn[14], line 56\u001b[0m, in \u001b[0;36mfoo\u001b[0;34m(algos)\u001b[0m\n\u001b[1;32m     52\u001b[0m                 aT, aW, aR \u001b[38;5;241m=\u001b[39m algo(proc)\n\u001b[1;32m     54\u001b[0m             results[distribution][algo\u001b[38;5;241m.\u001b[39m\u001b[38;5;18m__name__\u001b[39m]\u001b[38;5;241m.\u001b[39mappend((aT, aW, aR))\n\u001b[0;32m---> 56\u001b[0m Norm(results, distributions, \u001b[43m[\u001b[49m\u001b[43malgo\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_name_\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mfor\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43malgo\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;129;43;01min\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43malgos\u001b[49m\u001b[43m]\u001b[49m)\n",
      "Cell \u001b[0;32mIn[14], line 56\u001b[0m, in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m     52\u001b[0m                 aT, aW, aR \u001b[38;5;241m=\u001b[39m algo(proc)\n\u001b[1;32m     54\u001b[0m             results[distribution][algo\u001b[38;5;241m.\u001b[39m\u001b[38;5;18m__name__\u001b[39m]\u001b[38;5;241m.\u001b[39mappend((aT, aW, aR))\n\u001b[0;32m---> 56\u001b[0m Norm(results, distributions, [\u001b[43malgo\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_name_\u001b[49m \u001b[38;5;28;01mfor\u001b[39;00m algo \u001b[38;5;129;01min\u001b[39;00m algos])\n",
      "\u001b[0;31mAttributeError\u001b[0m: 'function' object has no attribute '_name_'"
     ]
    }
   ],
   "source": [
    "def foo(algos):\n",
    "    distributions = ['Nor', 'Expo', 'Geo', 'N.Bin', 'Psn', 'Ufm', 'Bimodal', 'Trimodal', 'Multimodal', 'Weibull', 'Pareto', 'Gamma']\n",
    "    results = {dist: {algo: [] for algo in algos} for dist in distributions}\n",
    "    for distribution in distributions:\n",
    "        for algo in algos:\n",
    "            for _ in range(100):\n",
    "                np.random.seed(42 + _)\n",
    "                burst_times = []\n",
    "\n",
    "                if distribution == 'Nor':\n",
    "                    burst_times = np.random.normal(250, 100, size=100)\n",
    "                elif distribution == 'Expo':\n",
    "                    burst_times = np.random.exponential(scale=250, size=100)\n",
    "                elif distribution == 'Geo':\n",
    "                    burst_times = np.random.geometric(p=0.2, size=100)\n",
    "                elif distribution == 'N.Bin':\n",
    "                    burst_times = np.random.negative_binomial(n=5, p=0.3, size=100)\n",
    "                elif distribution == 'Psn':\n",
    "                    burst_times = np.random.poisson(lam=50, size=100)\n",
    "                elif distribution == 'Ufm':\n",
    "                    burst_times = np.random.uniform(low=1, high=500, size=100)\n",
    "                elif distribution == 'Bimodal':\n",
    "                    burst_times = np.concatenate([np.random.normal(50, 10, 50), np.random.normal(300, 50, 50)])\n",
    "                elif distribution == 'Trimodal':\n",
    "                    burst_times = np.concatenate([\n",
    "                        np.random.normal(50, 10, 30),\n",
    "                        np.random.normal(250, 30, 40),\n",
    "                        np.random.normal(500, 50, 30)\n",
    "                    ])\n",
    "                elif distribution == 'Multimodal':\n",
    "                    burst_times = np.concatenate([\n",
    "                        np.random.normal(300, 40, 25),\n",
    "                        np.random.normal(50, 10, 15),\n",
    "                        np.random.normal(150, 30, 20),\n",
    "                        np.random.normal(500, 60, 20),\n",
    "                        np.random.normal(450, 50, 20)\n",
    "                    ])\n",
    "                elif distribution == 'Weibull':\n",
    "                    burst_times = np.random.weibull(a=1.5, size=100) * 500  # Scale to range 1-500\n",
    "                elif distribution == 'Pareto':\n",
    "                    burst_times = np.random.pareto(a=2.5, size=100) * 500  # Scale to range 1-500\n",
    "                elif distribution == 'Gamma':\n",
    "                    burst_times = np.random.gamma(shape=2, scale=100, size=100)  # Shape=2, scale=100\n",
    "\n",
    "                burst_times = np.clip(burst_times, 1, 500)\n",
    "                burst_times = scale_burst_times(burst_times)\n",
    "\n",
    "                if algo.__name__ == \"run_cfs_with_burst_times\":\n",
    "                    aT, aW, aR = algo([int(bt) for bt in burst_times])\n",
    "                else:\n",
    "                    proc = [Process(int(bt)) for bt in burst_times]\n",
    "                    aT, aW, aR = algo(proc)\n",
    "\n",
    "                results[distribution][algo].append((aT, aW, aR))\n",
    "\n",
    "    Norm(results, distributions, [algo._name_ for algo in algos])\n",
    "def custom_boxplot(ax, data, labels):\n",
    "    ax.boxplot(data, positions=np.arange(len(data)) + 1, widths=0.6, showfliers=True)\n",
    "    ax.set_xticks(np.arange(len(data)) + 1)\n",
    "    ax.set_xticklabels(labels)\n",
    "    ax.set_xlabel('Algorithm')\n",
    "    ax.set_ylabel('Normalized Time')\n",
    "\n",
    "def Norm(results, distributions, algorithms):\n",
    "    normalized_results = {}\n",
    "\n",
    "    for distribution in distributions:\n",
    "        normalized_results[distribution] = {}\n",
    "        for algo in algorithms:\n",
    "            avg_turnaround_times = [result[0] for result in results[distribution][algo]]\n",
    "            avg_waiting_times = [result[1] for result in results[distribution][algo]]\n",
    "            avg_response_times = [result[2] for result in results[distribution][algo]]\n",
    "\n",
    "            normalized_results[distribution][algo] = (\n",
    "                avg_turnaround_times, avg_waiting_times, avg_response_times\n",
    "            )\n",
    "\n",
    "    # Creating six plots, one for each distribution\n",
    "    for distribution in distributions:\n",
    "        plt.figure(figsize=(18, 6))\n",
    "        plt.suptitle(f'{distribution} Distribution', fontsize=16)\n",
    "\n",
    "        # Plot for Turnaround Time\n",
    "        plt.subplot(131)\n",
    "        plt.title('Turnaround Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_turnaround = [normalized_results[distribution][algo][0] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_turnaround, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        # Plot for Waiting Time\n",
    "        plt.subplot(132)\n",
    "        plt.title('Waiting Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_waiting = [normalized_results[distribution][algo][1] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_waiting, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        # Plot for Response Time\n",
    "        plt.subplot(133)\n",
    "        plt.title('Response Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_response = [normalized_results[distribution][algo][2] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_response, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        plt.tight_layout()\n",
    "        plt.show()\n",
    "\n",
    "# Example usage with the six algorithms: fcfs, fairbatch, srtf, lrft, rr, run_cfs_with_burst_times\n",
    "foo([fcfs, fairbatch, srtf, lrft, rr, run_cfs_with_burst_times])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def foo(algos):\n",
    "    distributions = ['Nor', 'Expo', 'Geo', 'N.Bin', 'Psn', 'Ufm', 'Bimodal', 'Trimodal', 'Multimodal',\n",
    "                     'Weibull', 'Gamma', 'Pareto']\n",
    "    results = {dist: {algo.__name__: [] for algo in algos} for dist in distributions}\n",
    "\n",
    "    for distribution in distributions:\n",
    "        for algo in algos:\n",
    "            for _ in range(100):\n",
    "                np.random.seed(42 + _)\n",
    "                burst_times = []\n",
    "\n",
    "                if distribution == 'Nor':\n",
    "                    burst_times = np.random.normal(250, 100, size=100)\n",
    "                elif distribution == 'Expo':\n",
    "                    burst_times = np.random.exponential(scale=250, size=100)\n",
    "                elif distribution == 'Geo':\n",
    "                    burst_times = np.random.geometric(p=0.2, size=100)\n",
    "                elif distribution == 'N.Bin':\n",
    "                    burst_times = np.random.negative_binomial(n=5, p=0.3, size=100)\n",
    "                elif distribution == 'Psn':\n",
    "                    burst_times = np.random.poisson(lam=50, size=100)\n",
    "                elif distribution == 'Ufm':\n",
    "                    burst_times = np.random.uniform(low=1, high=500, size=100)\n",
    "                elif distribution == 'Bimodal':\n",
    "                    burst_times = np.concatenate([np.random.normal(50, 10, 50), np.random.normal(300, 50, 50)])\n",
    "                elif distribution == 'Trimodal':\n",
    "                    burst_times = np.concatenate([\n",
    "                        np.random.normal(50, 10, 30),\n",
    "                        np.random.normal(250, 30, 40),\n",
    "                        np.random.normal(500, 50, 30)\n",
    "                    ])\n",
    "                elif distribution == 'Multimodal':\n",
    "                    burst_times = np.concatenate([\n",
    "                        np.random.normal(300, 40, 25),\n",
    "                        np.random.normal(50, 10, 15),\n",
    "                        np.random.normal(150, 30, 20),\n",
    "                        np.random.normal(500, 60, 20),\n",
    "                        np.random.normal(450, 50, 20)\n",
    "                    ])\n",
    "                elif distribution == 'Weibull':\n",
    "                    burst_times = np.random.weibull(a=1.5, size=100)*500\n",
    "                elif distribution == 'Gamma':\n",
    "                    burst_times = np.random.gamma(shape=2, scale=100, size=100)*500\n",
    "                elif distribution == 'Pareto':\n",
    "                    burst_times = np.random.pareto(a=2, size=100)*500\n",
    "\n",
    "#                 burst_times = np.clip(burst_times, 1, 500)\n",
    "                burst_times = scale_burst_times(burst_times)\n",
    "\n",
    "                if algo.__name__ == \"run_cfs_with_burst_times\":\n",
    "                    aT, aW, aR = algo([int(bt) for bt in burst_times])\n",
    "                else:\n",
    "                    proc = [Process(int(bt)) for bt in burst_times]\n",
    "                    aT, aW, aR = algo(proc)\n",
    "\n",
    "                results[distribution][algo.__name__].append((aT, aW, aR))\n",
    "\n",
    "    Norm(results, distributions, [algo.__name__ for algo in algos])\n",
    "\n",
    "\n",
    "def custom_boxplot(ax, data, labels):\n",
    "    ax.boxplot(data, positions=np.arange(len(data)) + 1, widths=0.6, showfliers=True)\n",
    "    ax.set_xticks(np.arange(len(data)) + 1)\n",
    "    ax.set_xticklabels(labels)\n",
    "    ax.set_xlabel('Algorithm')\n",
    "    ax.set_ylabel('Normalized Time')\n",
    "\n",
    "\n",
    "def Norm(results, distributions, algorithms):\n",
    "    normalized_results = {}\n",
    "\n",
    "    for distribution in distributions:\n",
    "        normalized_results[distribution] = {}\n",
    "        for algo in algorithms:\n",
    "            avg_turnaround_times = [result[0] for result in results[distribution][algo]]\n",
    "            avg_waiting_times = [result[1] for result in results[distribution][algo]]\n",
    "            avg_response_times = [result[2] for result in results[distribution][algo]]\n",
    "\n",
    "            normalized_results[distribution][algo] = (\n",
    "                avg_turnaround_times, avg_waiting_times, avg_response_times\n",
    "            )\n",
    "\n",
    "    # Creating twelve plots, one for each distribution\n",
    "    for distribution in distributions:\n",
    "        plt.figure(figsize=(18, 6))\n",
    "        plt.suptitle(f'{distribution} Cluster', fontsize=16)\n",
    "\n",
    "        # Plot for Turnaround Time\n",
    "        plt.subplot(131)\n",
    "        plt.title('Turnaround Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_turnaround = [normalized_results[distribution][algo][0] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_turnaround, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        # Plot for Waiting Time\n",
    "        plt.subplot(132)\n",
    "        plt.title('Waiting Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_waiting = [normalized_results[distribution][algo][1] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_waiting, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        # Plot for Response Time\n",
    "        plt.subplot(133)\n",
    "        plt.title('Response Time')\n",
    "        plt.ylabel('Normalized Time')\n",
    "        data_response = [normalized_results[distribution][algo][2] for algo in algorithms]\n",
    "        custom_boxplot(plt.gca(), data_response, [str(i) for i in range(1, len(algorithms) + 1)])\n",
    "\n",
    "        plt.tight_layout()\n",
    "        plt.show()\n",
    "\n",
    "foo([fcfs, fairbatch, srtf, lrft, rr, run_cfs_with_burst_times])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "gpuType": "T4",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

